Bridging the Compression-Precision Paradox: A Hybrid Architecture for Clinical EEG Report Generation with Guaranteed Measurement Accuracy

Automated EEG monitoring requires clinician-level precision for seizure detection and reporting. Clinical EEG recordings exceed LLM context windows, requiring extreme compression (400:1+ ratios) that destroys fine-grained temporal precision. A 0.5 Hz error distinguishes absence epilepsy from Lennox-Gastaut syndrome. LLMs lack inherent time-series comprehension and rely on statistical associations from compressed representations. This dual limitation causes systems to hallucinate clinically incorrect measurement values. We separate measurement extraction from text generation. Our hybrid architecture computes exact clinical values via signal processing before compression, employs a cross-modal bridge for EEG-to-language translation, and uses parameter-efficient fine-tuning with constrained decoding around frozen slots. Multirate sampling maintains long-range context while preserving event-level precision. Evaluation on TUH and CHB-MIT datasets achieves 60% fewer false alarms, 50% faster detection, and sub-clinical measurement precision. This is the first system guaranteeing clinical measurement accuracy in automated EEG reports.

==> read_chronos_paper.py <==
import PyPDF2
import sys

def extract_text_from_pdf(pdf_path):
    """Extract text from PDF file"""
    text = ""
    try:
        with open(pdf_path, 'rb') as file:
            pdf_reader = PyPDF2.PdfReader(file)
            num_pages = len(pdf_reader.pages)
            
            print(f"Total pages: {num_pages}")
            
            for page_num in range(num_pages):
                page = pdf_reader.pages[page_num]
                page_text = page.extract_text()
                text += f"\n--- Page {page_num + 1} ---\n"
                text += page_text
                text += "\n"
                
        return text
    except Exception as e:
        print(f"Error reading PDF: {e}")
        return None

if __name__ == "__main__":
    pdf_path = "Chronos_Paper.pdf"
    extracted_text = extract_text_from_pdf(pdf_path)
    
    if extracted_text:
        # Save to file
        with open("Chronos_Paper_Text.txt", "w", encoding="utf-8") as f:
            f.write(extracted_text)
        print("Text extracted successfully and saved to Chronos_Paper_Text.txt")
        
        # Print first 2000 characters as preview
        print("\n--- PREVIEW (first 2000 characters) ---")
        print(extracted_text[:2000])
        print("...")
    else:
        print("Failed to extract text from PDF")

